The three-loop single mass polarized pure singlet operator matrix element

We calculate the massive polarized three-loop pure singlet operator matrix element $A_{Qq}^{(3), \rm PS}$ in the single mass case in the Larin scheme. This operator matrix element contributes to the massive polarized three-loop Wilson coefficient $H_{Qq}^{(3),\rm PS}$ in deep-inelastic scattering and constitutes a three-loop transition matrix element in the variable flavor number scheme. We provide analytic results in Mellin $N$ and in $x$ space and study the behaviour of this operator matrix element in the region of small and large values of the Bjorken variable $x$.

==> polAQq3PS_results.m <==
(* Definitions: *)

B4 = -4*z2*ln2^2+2/3*ln2^4-13/2*z4+16*li4half;
z2 = Zeta[2];
z3 = Zeta[3];
z4 = Zeta[4];
z5 = Zeta[5];
ln2 = Log[2];
li4half = PolyLog[4,1/2];
li5half = PolyLog[5,1/2];

L = Log[m^2/mu^2];



(* Result for the O(ep^0) term of the 3-loop unrenormalized pure singlet OME in N space: *)

aQq3PSN = CF*nf*TF^2*((-32*(2 + N)*(216 + 792*N + 1140*N^2 + 754*N^3 - 1555*N^4 + 1167*N^5 + 490*N^6 + 332*N^7))/(243*N^5*(1 + N)^5) - (16*(2 + N)*(6 + 10*N - 3*N^2 + 11*N^3)*z2)/(9*N^3*(1 + N)^3) - 
   (224*(-1 + N)*(2 + N)*z3)/(9*N^2*(1 + N)^2) - (16*(2 + N)*(6 + 10*N - 3*N^2 + 11*N^3)*S[1, N]^2)/(27*N^3*(1 + N)^3) + (16*(-1 + N)*(2 + N)*S[1, N]^3)/(27*N^2*(1 + N)^2) - 
   (208*(2 + N)*(6 + 10*N - 3*N^2 + 11*N^3)*S[2, N])/(27*N^3*(1 + N)^3) + S[1, N]*((32*(2 + N)*(-36 - 96*N - 94*N^2 + 167*N^3 + 25*N^4 + 58*N^5))/(81*N^4*(1 + N)^4) + 
     (16*(-1 + N)*(2 + N)*z2)/(3*N^2*(1 + N)^2) + (208*(-1 + N)*(2 + N)*S[2, N])/(9*N^2*(1 + N)^2)) + (1760*(-1 + N)*(2 + N)*S[3, N])/(27*N^2*(1 + N)^2)) + 
 CF*TF^2*((64*(-2592 - 9720*N - 15228*N^2 - 15840*N^3 - 15142*N^4 - 22150*N^5 - 16687*N^6 - 6334*N^7 - 859*N^8 + 80*N^9))/(243*N^5*(1 + N)^4*(3 + N)*(4 + N)) + 
   (32*(-3 + N)*(2 + N)*(1 + 2*N)*z2)/(9*N^3*(1 + N)^2) + (1024*(-1 + N)*(2 + N)*z3)/(9*N^2*(1 + N)^2) + (32*(360 + 774*N + 503*N^2 + 471*N^3 + 179*N^4 + 15*N^5 + 2*N^6)*S[1, N]^2)/
    (27*N^3*(1 + N)^3*(3 + N)*(4 + N)) - (32*(-1 + N)*(2 + N)*S[1, N]^3)/(27*N^2*(1 + N)^2) - (32*(-360 - 126*N - 545*N^2 + 614*N^3 + 497*N^4 + 64*N^5)*S[2, N])/(27*N^3*(1 + N)^2*(3 + N)*(4 + N)) + 
   S[1, N]*((-64*(432 + 1620*N + 1746*N^2 + 502*N^3 - 2516*N^4 - 2606*N^5 - 1061*N^6 - 146*N^7 + 13*N^8))/(81*N^4*(1 + N)^4*(3 + N)*(4 + N)) - (32*(-1 + N)*(2 + N)*z2)/(3*N^2*(1 + N)^2) + 
     (160*(-1 + N)*(2 + N)*S[2, N])/(9*N^2*(1 + N)^2)) + (512*(-1 + N)*(2 + N)*S[3, N])/(27*N^2*(1 + N)^2) - (128*(-1 + N)*(2 + N)*S[2, 1, N])/(3*N^2*(1 + N)^2)) + 
 CF^2*TF*((32*B4*(-1 + N)*(2 + N))/(N^2*(1 + N)^2) - (4*(216 + 1060*N + 2158*N^2 + 2179*N^3 + 75*N^4 - 2103*N^5 - 1489*N^6 + 2015*N^7 + 4058*N^8 + 3055*N^9 + 1168*N^10 + 184*N^11))/
    (3*N^6*(1 + N)^6*(2 + N)) - (2*(-1 + N)*(2 + N)*(-6 - 13*N + 28*N^2 + 64*N^3 + 35*N^4)*z2)/(N^4*(1 + N)^4) - 
   (2^(2 - N)*(-672 + 67*2^(2 + N) + 336*N - 131*2^(2 + N)*N + 1344*N^2 - 881*2^N*N^2 + 840*N^3 - 189*2^(1 + N)*N^3 + 672*N^4 - 501*2^N*N^4 + 168*N^5 + 3*2^(4 + N)*N^5 + 3*2^(4 + N)*N^6)*z3)/
    (3*N^3*(1 + N)^3) - (144*(-1 + N)*(2 + N)*z4)/(N^2*(1 + N)^2) + (4*(-1 + N)*(2 + N)*(-4 - 3*N + 3*N^2)*S[1, N]^3)/(9*N^3*(1 + N)^3) + (2*(-1 + N)*(2 + N)*S[1, N]^4)/(9*N^2*(1 + N)^2) - 
   (46*(-1 + N)*(2 + N)*S[2, N]^2)/(3*N^2*(1 + N)^2) + (16*(-14 - 623*N - 1001*N^2 - 531*N^3 - 63*N^4 + 108*N^5 + 36*N^6)*S[3, N])/(9*N^3*(1 + N)^3) + 
   (68*(-1 + N)*(2 + N)*S[4, N])/(3*N^2*(1 + N)^2) + S[1, N]^2*((4*(-48 + 208*N + 944*N^2 + 1348*N^3 + 1137*N^4 + 566*N^5 + 117*N^6))/(3*N^4*(1 + N)^4*(2 + N)) + 
     (4*(-1 + N)*(2 + N)*z2)/(N^2*(1 + N)^2) + (20*(-1 + N)*(2 + N)*S[2, N])/(3*N^2*(1 + N)^2) - (2^(5 + N)*(-2 + 5*N)*S[1, {1/2}, N])/N^3) - 
   (32*(-22 - 39*N - 48*N^2 - 26*N^3 + 21*N^4 + 6*N^5)*S[2, 1, N])/(3*N^3*(1 + N)^3) + 
   S[1, N]*((8*(112 + 704*N + 1596*N^2 + 1568*N^3 + 76*N^4 - 493*N^5 - 194*N^6 - 5*N^7 + 32*N^8 + 12*N^9))/(3*N^5*(1 + N)^5*(2 + N)) + (4*(-1 + N)*(2 + N)*(-4 - 3*N + 3*N^2)*z2)/(N^3*(1 + N)^3) - 
     (112*(-1 + N)*(2 + N)*z3)/(3*N^2*(1 + N)^2) + (4*(72 + 66*N - 121*N^2 + 8*N^3 + 71*N^4)*S[2, N])/(3*N^3*(1 + N)^3) - (80*(-1 + N)*(2 + N)*S[3, N])/(9*N^2*(1 + N)^2) + 
     (2^(6 + N)*(-2 + 5*N)*S[1, {1/2}, N])/N^4 + (64*(-1 + N)*(2 + N)*S[2, 1, N])/(N^2*(1 + N)^2) - (2^(6 + N)*(-2 + 5*N)*S[2, {1/2}, N])/N^3) + (64*(-1 + N)*(2 + N)*S[3, 1, N])/(N^2*(1 + N)^2) - 
   (2^(6 + N)*(-2 + 5*N)*S[3, {1/2}, N])/N^3 + (64*(-1 + N)*(2 + N)*S[1, {2}, N]*S[3, {1/2}, N])/(N^2*(1 + N)^2) + (2^(5 - N)*(2 + N + N^2)*S[3, {2}, N])/((-1 + N)*N*(1 + N)) - 
   (2^(6 + N)*(-2 + 5*N)*S[1, 1, {1/2, 1}, N])/N^4 - (2^(6 + N)*(-2 + 5*N)*S[1, 1, {1, 1/2}, N])/N^4 + 
   S[2, N]*((-4*(416 + 312*N - 1860*N^2 - 3502*N^3 - 2683*N^4 - 566*N^5 + 381*N^6 + 158*N^7))/(3*N^4*(1 + N)^4*(2 + N)) - (12*(-1 + N)*(2 + N)*z2)/(N^2*(1 + N)^2) + 
     (2^(6 - N)*(-2 + 5*N - N^2 + 2*N^3)*S[1, {2}, N])/((-1 + N)*N^3*(1 + N)^2) + S[1, {1/2}, N]*(-((2^(5 + N)*(-2 + 5*N))/N^3) + (64*(-1 + N)*(2 + N)*S[1, {2}, N])/(N^2*(1 + N)^2)) - 
     (64*(-1 + N)*(2 + N)*S[1, 1, {2, 1/2}, N])/(N^2*(1 + N)^2)) + S[2, {1/2}, N]*((2^(6 + N)*(-2 + 5*N))/N^4 + (64*(-1 + N)*(2 + N)*S[1, 1, {2, 1}, N])/(N^2*(1 + N)^2)) - 
   (2^(5 - N)*(2 + N + N^2)*S[1, 2, {2, 1}, N])/((-1 + N)*N*(1 + N)) - (416*(-1 + N)*(2 + N)*S[2, 1, 1, N])/(3*N^2*(1 + N)^2) - 
   (2^(6 - N)*(-2 + 5*N - N^2 + 2*N^3)*S[2, 1, {1, 2}, N])/((-1 + N)*N^3*(1 + N)^2) + (2^(5 - N)*(-4 + 6*N + 2*N^2 + 3*N^3 + N^4)*S[2, 1, {2, 1}, N])/(N^3*(1 + N)^2) - 
   (64*(-1 + N)*(2 + N)*S[2, 2, {2, 1/2}, N])/(N^2*(1 + N)^2) - (64*(-1 + N)*(2 + N)*S[3, 1, {1/2, 2}, N])/(N^2*(1 + N)^2) + (2^(6 + N)*(-2 + 5*N)*S[1, 1, 1, {1/2, 1, 1}, N])/N^3 + 
   (2^(6 + N)*(-2 + 5*N)*S[1, 1, 1, {1, 1/2, 1}, N])/N^3 + (2^(6 + N)*(-2 + 5*N)*S[1, 1, 1, {1, 1, 1/2}, N])/N^3 - (2^(5 - N)*(-4 + 6*N + 2*N^2 + 3*N^3 + N^4)*S[1, 1, 1, {2, 1, 1}, N])/
    (N^3*(1 + N)^2) + S[1, {1/2}, N]*((448*(-1 + N)*(2 + N)*z3)/(N^2*(1 + N)^2) - (64*(-1 + N)*(2 + N)*S[2, 1, {1, 2}, N])/(N^2*(1 + N)^2) - 
     (64*(-1 + N)*(2 + N)*S[2, 1, {2, 1}, N])/(N^2*(1 + N)^2) + (64*(-1 + N)*(2 + N)*S[1, 1, 1, {2, 1, 1}, N])/(N^2*(1 + N)^2)) - (64*(-1 + N)*(2 + N)*S[2, 1, 1, {1/2, 2, 1}, N])/(N^2*(1 + N)^2) + 
   (64*(-1 + N)*(2 + N)*S[2, 1, 1, {1, 2, 1/2}, N])/(N^2*(1 + N)^2) + (64*(-1 + N)*(2 + N)*S[2, 1, 1, {2, 1/2, 1}, N])/(N^2*(1 + N)^2) + 
   (64*(-1 + N)*(2 + N)*S[2, 1, 1, {2, 1, 1/2}, N])/(N^2*(1 + N)^2) - (64*(-1 + N)*(2 + N)*S[1, 1, 1, 1, {2, 1/2, 1, 1}, N])/(N^2*(1 + N)^2) - 
   (64*(-1 + N)*(2 + N)*S[1, 1, 1, 1, {2, 1, 1/2, 1}, N])/(N^2*(1 + N)^2) - (64*(-1 + N)*(2 + N)*S[1, 1, 1, 1, {2, 1, 1, 1/2}, N])/(N^2*(1 + N)^2)) + 
 CA*CF*TF*((-16*B4*(-1 + N)*(2 + N))/(N^2*(1 + N)^2) + (8*(7776 + 18684*N - 11844*N^2 - 51321*N^3 - 171758*N^4 + 112464*N^5 + 81392*N^6 - 151947*N^7 - 65784*N^8 + 67296*N^9 + 76634*N^10 + 
      35280*N^11 + 6472*N^12))/(243*(-1 + N)*N^6*(1 + N)^6*(2 + N)) + (4*(-108 - 192*N + 475*N^2 + 159*N^3 + 211*N^4 + 447*N^5 + 160*N^6)*z2)/(9*N^4*(1 + N)^4) + 
   (2^(3 - N)*(-504 + 165*2^(1 + N) + 252*N - 679*2^N*N + 1008*N^2 - 1421*2^N*N^2 + 630*N^3 - 377*2^N*N^3 + 504*N^4 - 37*2^(2 + N)*N^4 + 126*N^5 + 27*2^(1 + N)*N^5 + 9*2^N*N^6)*z3)/
    (9*N^3*(1 + N)^3) + (144*(-1 + N)*(2 + N)*z4)/(N^2*(1 + N)^2) - (16*(-50 + 31*N + 31*N^2)*S[-4, N])/(3*N^2*(1 + N)^2) + (16*(2 + 3*N + 3*N^2)*S[-2, N]^2)/(3*N^2*(1 + N)^2) - 
   (4*(-12 - 70*N - 23*N^2 + 22*N^3 + 11*N^4)*S[1, N]^3)/(27*N^3*(1 + N)^3) - (2*(-1 + N)*(2 + N)*S[1, N]^4)/(9*N^2*(1 + N)^2) + 
   S[-3, N]*((-8*(-12 - 138*N + 29*N^2 - 24*N^4 + 15*N^5 + 6*N^6))/(3*N^3*(1 + N)^3) - (8*(-94 + 69*N + 69*N^2)*S[1, N])/(3*N^2*(1 + N)^2)) - (2*(-74 + 29*N + 29*N^2)*S[2, N]^2)/(3*N^2*(1 + N)^2) + 
   S[-2, N]*((16*(-4 - 20*N - 257*N^2 + 111*N^3 + 82*N^4 - 41*N^5 + 28*N^6 + 26*N^7 + 3*N^8))/(3*(-1 + N)*N^4*(1 + N)^4*(2 + N)) - (24*(-1 + N)*(2 + N)*z2)/(N^2*(1 + N)^2) + 
     (32*(2 + N)*(4 + 16*N - 9*N^2 + N^3)*S[1, N])/(3*N^3*(1 + N)^3) - (112*(-1 + N)*(2 + N)*S[1, N]^2)/(3*N^2*(1 + N)^2) - (64*(-13 + 7*N + 7*N^2)*S[2, N])/(3*N^2*(1 + N)^2)) - 
   (8*(1086 - 3715*N - 3686*N^2 + 49*N^3 + 875*N^4 + 540*N^5 + 135*N^6)*S[3, N])/(27*N^3*(1 + N)^3) - (4*(-358 + 167*N + 167*N^2)*S[4, N])/(3*N^2*(1 + N)^2) + 
   (32*(-22 + 23*N + 23*N^2)*S[-3, 1, N])/(3*N^2*(1 + N)^2) - (16*(20 + 78*N - 3*N^2 - 8*N^3 + 24*N^4 + 15*N^5 + 6*N^6)*S[-2, 1, N])/(3*N^3*(1 + N)^3) + 
   (64*(-2 + 3*N + 3*N^2)*S[-2, 2, N])/(N^2*(1 + N)^2) + S[1, N]^2*((4*(468 + 1308*N + 947*N^2 - 1781*N^3 - 2938*N^4 - 1379*N^5 - 52*N^6 + 79*N^7))/(27*N^4*(1 + N)^4*(2 + N)) - 
     (4*(-1 + N)*(2 + N)*z2)/(N^2*(1 + N)^2) - (68*(-1 + N)*(2 + N)*S[2, N])/(3*N^2*(1 + N)^2) + (2^(4 + N)*(-2 + 5*N)*S[1, {1/2}, N])/N^3) + 
   (8*(-1 + N)*(42 + 81*N + 52*N^2 + 38*N^3 + 6*N^4)*S[2, 1, N])/(3*N^3*(1 + N)^3) + 
   S[1, N]*((-8*(-108 - 2772*N - 12963*N^2 - 22490*N^3 - 5448*N^4 + 15627*N^5 + 19941*N^6 + 13824*N^7 + 5625*N^8 + 968*N^9))/(81*N^5*(1 + N)^5*(2 + N)) - 
     (4*(-12 - 70*N - 23*N^2 + 22*N^3 + 11*N^4)*z2)/(3*N^3*(1 + N)^3) + (8*(-10 + 11*N + 11*N^2)*z3)/(3*N^2*(1 + N)^2) - (4*(-192 - 928*N - 125*N^2 + 394*N^3 + 203*N^4)*S[2, N])/(9*N^3*(1 + N)^3) - 
     (8*(-334 + 137*N + 137*N^2)*S[3, N])/(9*N^2*(1 + N)^2) + (16*(-18 + 35*N + 35*N^2)*S[-2, 1, N])/(3*N^2*(1 + N)^2) - (2^(5 + N)*(-2 + 5*N)*S[1, {1/2}, N])/N^4 + 
     (2^(5 + N)*(-2 + 5*N)*S[2, {1/2}, N])/N^3) + (24*(-2 + N)*(3 + N)*S[3, 1, N])/(N^2*(1 + N)^2) + (2^(5 + N)*(-2 + 5*N)*S[3, {1/2}, N])/N^3 - 
   (32*(-1 + N)*(2 + N)*S[1, {2}, N]*S[3, {1/2}, N])/(N^2*(1 + N)^2) - (2^(4 - N)*(2 + N + N^2)*S[3, {2}, N])/((-1 + N)*N*(1 + N)) - (64*(-2 + 13*N + 13*N^2)*S[-2, 1, 1, N])/(3*N^2*(1 + N)^2) + 
   (2^(5 + N)*(-2 + 5*N)*S[1, 1, {1/2, 1}, N])/N^4 + (2^(5 + N)*(-2 + 5*N)*S[1, 1, {1, 1/2}, N])/N^4 + 
   S[2, N]*((4*(-2556 - 7188*N + 4535*N^2 + 3487*N^3 + 632*N^4 + 9505*N^5 + 8792*N^6 + 2125*N^7))/(27*N^4*(1 + N)^4*(2 + N)) - (12*(-1 + N)*(2 + N)*z2)/(N^2*(1 + N)^2) - 
     (2^(5 - N)*(-2 + 5*N - N^2 + 2*N^3)*S[1, {2}, N])/((-1 + N)*N^3*(1 + N)^2) + S[1, {1/2}, N]*((2^(4 + N)*(-2 + 5*N))/N^3 - (32*(-1 + N)*(2 + N)*S[1, {2}, N])/(N^2*(1 + N)^2)) + 
     (32*(-1 + N)*(2 + N)*S[1, 1, {2, 1/2}, N])/(N^2*(1 + N)^2)) + S[2, {1/2}, N]*(-((2^(5 + N)*(-2 + 5*N))/N^4) - (32*(-1 + N)*(2 + N)*S[1, 1, {2, 1}, N])/(N^2*(1 + N)^2)) + 
   (2^(4 - N)*(2 + N + N^2)*S[1, 2, {2, 1}, N])/((-1 + N)*N*(1 + N)) + (80*(-1 + N)*(2 + N)*S[2, 1, 1, N])/(3*N^2*(1 + N)^2) + 
   (2^(5 - N)*(-2 + 5*N - N^2 + 2*N^3)*S[2, 1, {1, 2}, N])/((-1 + N)*N^3*(1 + N)^2) - (2^(4 - N)*(-4 + 6*N + 2*N^2 + 3*N^3 + N^4)*S[2, 1, {2, 1}, N])/(N^3*(1 + N)^2) + 
   (32*(-1 + N)*(2 + N)*S[2, 2, {2, 1/2}, N])/(N^2*(1 + N)^2) + (32*(-1 + N)*(2 + N)*S[3, 1, {1/2, 2}, N])/(N^2*(1 + N)^2) - (2^(5 + N)*(-2 + 5*N)*S[1, 1, 1, {1/2, 1, 1}, N])/N^3 - 
   (2^(5 + N)*(-2 + 5*N)*S[1, 1, 1, {1, 1/2, 1}, N])/N^3 - (2^(5 + N)*(-2 + 5*N)*S[1, 1, 1, {1, 1, 1/2}, N])/N^3 + (2^(4 - N)*(-4 + 6*N + 2*N^2 + 3*N^3 + N^4)*S[1, 1, 1, {2, 1, 1}, N])/
    (N^3*(1 + N)^2) + S[1, {1/2}, N]*((-224*(-1 + N)*(2 + N)*z3)/(N^2*(1 + N)^2) + (32*(-1 + N)*(2 + N)*S[2, 1, {1, 2}, N])/(N^2*(1 + N)^2) + 
     (32*(-1 + N)*(2 + N)*S[2, 1, {2, 1}, N])/(N^2*(1 + N)^2) - (32*(-1 + N)*(2 + N)*S[1, 1, 1, {2, 1, 1}, N])/(N^2*(1 + N)^2)) + (32*(-1 + N)*(2 + N)*S[2, 1, 1, {1/2, 2, 1}, N])/(N^2*(1 + N)^2) - 
   (32*(-1 + N)*(2 + N)*S[2, 1, 1, {1, 2, 1/2}, N])/(N^2*(1 + N)^2) - (32*(-1 + N)*(2 + N)*S[2, 1, 1, {2, 1/2, 1}, N])/(N^2*(1 + N)^2) - 
   (32*(-1 + N)*(2 + N)*S[2, 1, 1, {2, 1, 1/2}, N])/(N^2*(1 + N)^2) + (32*(-1 + N)*(2 + N)*S[1, 1, 1, 1, {2, 1/2, 1, 1}, N])/(N^2*(1 + N)^2) + 
   (32*(-1 + N)*(2 + N)*S[1, 1, 1, 1, {2, 1, 1/2, 1}, N])/(N^2*(1 + N)^2) + (32*(-1 + N)*(2 + N)*S[1, 1, 1, 1, {2, 1, 1, 1/2}, N])/(N^2*(1 + N)^2));



(* Result for the O(ep^0) term of the 3-loop unrenormalized pure singlet OME in x space: *)

aQq3PSx = CF*TF^2*((-256*(-1 + x)*(-20 + 9*x + 36*x^2))/243 + (32*(103 + 481*x - 60*x^3 + 48*x^4)*z2)/81 + (256*(1 + x)*z2^2)/15 - (64*(-163 + 317*x)*z3)/27 + 
   ((64*(-46 - x - 15*x^3 + 12*x^4))/81 - (224*(1 + x)*z2)/9)*H[0, x]^2 + (128*(-5 + 4*x)*H[0, x]^3)/81 - (64*(1 + x)*H[0, x]^4)/27 - (32*(-1 + x)*(51 - 2*x - 2*x^2 + 8*x^3)*H[1, x]^2)/27 + 
   (160*(-1 + x)*H[1, x]^3)/27 + ((-128*(-65 + 214*x - 30*x^3 + 24*x^4))/81 - 64*(1 + x)*z2)*H[0, 1, x] + (128*(1 + x)*H[0, 1, x]^2)/3 + 
   H[1, x]*((128*(-1 + x)*(52 + 3*x + 12*x^2))/81 + 160*(-1 + x)*z2 - (640*(-1 + x)*H[0, 1, x])/3) + (128*(17 + 26*x)*H[0, 0, 1, x])/27 + (256*(-23 + 40*x)*H[0, 1, 1, x])/27 + 
   H[0, x]*((-128*(61 - 281*x - 27*x^2 + 36*x^3))/243 + (32*(-17 + 73*x)*z2)/27 + 128*(1 + x)*z3 + (128*(-1 + x)*(25 - x - x^2 + 4*x^3)*H[1, x])/27 + (160*(-1 + x)*H[1, x]^2)/3 - 
     (128*(2 + 5*x)*H[0, 1, x])/9 - (128*(1 + x)*H[0, 1, 1, x])/3) + (256*(1 + x)*H[0, 0, 0, 1, x])/9 - (128*(1 + x)*H[0, 0, 1, 1, x])/9 - (128*(1 + x)*H[0, 1, 1, 1, x])/9) + 
 CF*nf*TF^2*((-72832*(-1 + x))/243 - (32*(83 + 389*x)*z2)/81 - (224*(1 + x)*z2^2)/3 + (32*(5 + 17*x)*z3)/27 + (128*(-5 + 4*x)*H[0, x]^3)/81 - (64*(1 + x)*H[0, x]^4)/27 + 
   ((-17152*(-1 + x))/81 - (400*(-1 + x)*z2)/3)*H[1, x] - (32*(-1 + x)*H[1, x]^2)/27 - (80*(-1 + x)*H[1, x]^3)/27 + ((256*(16 + 43*x))/81 + (160*(1 + x)*z2)/3)*H[0, 1, x] + 
   H[0, x]^2*((-128*(23 + 95*x))/81 - (224*(1 + x)*z2)/9 - (320*(-1 + x)*H[1, x])/3 + (128*(1 + x)*H[0, 1, x])/3) - (640*(-4 + 5*x)*H[0, 0, 1, x])/27 - (64*(-40 + 41*x)*H[0, 1, 1, x])/27 + 
   H[0, x]*((256*(-104 + 229*x))/243 + (224*(-5 + 4*x)*z2)/27 + (320*(1 + x)*z3)/3 + (128*(-1 + x)*H[1, x])/9 + (160*(-1 + x)*H[1, x]^2)/3 + (128*(-10 + 11*x)*H[0, 1, x])/9 - 
     (256*(1 + x)*H[0, 0, 1, x])/3 - (128*(1 + x)*H[0, 1, 1, x])/3) + (256*(1 + x)*H[0, 0, 0, 1, x])/9 + (640*(1 + x)*H[0, 0, 1, 1, x])/9 + (64*(1 + x)*H[0, 1, 1, 1, x])/9) + 
 CA*CF*TF*(4608*li4half + 192*ln2^4 + 80*B4*(-1 + x) + 2048*li5half*(1 + x) + 1024*li4half*ln2*(1 + x) + (128*ln2^5*(1 + x))/5 + ((976*ln2*(1 + x))/5 + (4*(4621 + 3163*x))/15)*z2^2 + 
   (-224*ln2*(-11 + 5*x) + (136*(697 + 100*x))/27)*z3 + z2*(-1152*ln2^2 - (256*ln2^3*(1 + x))/3 + (4*(31019 + 40690*x + 9131*x^2 + 108*x^3))/(81*(1 + x)) + (8*(11 + 169*x)*z3)/3) - 
   (4*(1027064 - 1027064*x - 34263*z5 + 105705*x*z5))/243 + (560*(1 + x)*H[-1, x]^3*H[0, x])/9 + (2*(223 + 292*x)*H[0, x]^4)/27 - (4*(-4 + 5*x)*H[0, x]^5)/15 + 
   ((-4*(-1 + x)*(-1123 + 27*x))/27 + (100*(-1 + x)*z2)/3)*H[1, x]^2 + (460*(-1 + x)*H[1, x]^3)/27 + (10*(-1 + x)*H[1, x]^4)/9 + 64*ln2*(-11 + 23*x)*H[0, -1, 1 - 2*x] + 
   (8*(121 + 65*x)*H[0, -1, x]^2)/3 + 64*ln2*(-11 + 23*x)*H[0, 1, 1 - 2*x] - (4*(-209 + 83*x)*H[0, 1, x]^2)/3 + 
   H[-1, x]^2*((272*(1 + x)*z2)/3 - (992*(1 + x)*H[0, x])/3 + 78*(1 + x)*H[0, x]^2 - (560*(1 + x)*H[0, -1, x])/3 + (8*(1 + x)*H[0, 1, x])/3) + 
   H[0, x]^3*((-4*(-1733 + 1669*x))/81 - (16*(-5 + 4*x)*z2)/9 - (676*(-1 + x)*H[1, x])/9 + (280*(-1 + x)*H[0, -1, x])/9 + (248*(1 + x)*H[0, 1, x])/9) + 
   (640*ln2*(-1 + x) - 32*(-11 + 23*x))*H[0, -1, -1, 1 - 2*x] + ((-1984*(1 + x))/3 - 128*(-1 + x)*z2)*H[0, -1, -1, x] + (-768*ln2 + 32*(-11 + 23*x))*H[0, -1, 1, 1 - 2*x] - 
   (16*(7 + 10*x)*H[0, -1, 1, x])/3 + ((56*(-81 + 110*x))/3 + (544*(-1 + x)*z2)/3)*H[0, 0, -1, x] + ((8*(-14221 + 2825*x))/27 - (16*(7 + 3*x)*z2)/3)*H[0, 0, 1, x] + 
   H[0, -1, x]*((8*(1 + x)*(3 - 908*x + x^2))/(3*x) - (8*(167 + 115*x)*z2)/3 + (608*(-1 + x)*z3)/3 - (32*(-1 + x)*H[0, 1, x])/3 + (448*(-1 + x)*H[0, -1, -1, x])/3 + 304*(-1 + x)*H[0, 0, -1, x] - 
     (1136*(-1 + x)*H[0, 0, 1, x])/3) + H[0, 1, x]*((-8*(24793 - 4171*x - 29126*x^2 + 162*x^3))/(81*(1 + x)) - (8*(121 + 106*x)*z2)/3 - (176*(1 + x)*z3)/3 - (128*(1 + x)*H[0, 0, -1, x])/3 - 
     (1136*(1 + x)*H[0, 0, 1, x])/3) + (-768*ln2 - 32*(-11 + 23*x))*H[0, 1, -1, 1 - 2*x] - (16*(7 + 10*x)*H[0, 1, -1, x])/3 + (-128*ln2*(7 + 5*x) + 32*(-11 + 23*x))*H[0, 1, 1, 1 - 2*x] + 
   H[1, 1 - 2*x]^2*(112*(1 + x)*z3 - 64*ln2*(1 + x)*H[0, -1, 1 - 2*x] - 64*ln2*(1 + x)*H[0, 1, 1 - 2*x] + 32*(1 + x)*H[0, -1, -1, 1 - 2*x] - 32*(1 + x)*H[0, -1, 1, 1 - 2*x] + 
     32*(1 + x)*H[0, 1, -1, 1 - 2*x] - 32*(1 + x)*H[0, 1, 1, 1 - 2*x]) + H[-1, 1, 1 - 2*x]*(-224*(1 + x)*z3 + 128*ln2*(1 + x)*H[0, -1, 1 - 2*x] + 128*ln2*(1 + x)*H[0, 1, 1 - 2*x] - 
     64*(1 + x)*H[0, -1, -1, 1 - 2*x] + 64*(1 + x)*H[0, -1, 1, 1 - 2*x] - 64*(1 + x)*H[0, 1, -1, 1 - 2*x] + 64*(1 + x)*H[0, 1, 1, 1 - 2*x]) + 
   H[-1, 1 - 2*x]*(560*(-1 + x)*z3 - 320*ln2*(-1 + x)*H[0, -1, 1 - 2*x] - 320*ln2*(-1 + x)*H[0, 1, 1 - 2*x] + 160*(-1 + x)*H[0, -1, -1, 1 - 2*x] - 160*(-1 + x)*H[0, -1, 1, 1 - 2*x] + 
     160*(-1 + x)*H[0, 1, -1, 1 - 2*x] - 160*(-1 + x)*H[0, 1, 1, 1 - 2*x] + H[1, 1 - 2*x]*(224*(1 + x)*z3 - 128*ln2*(1 + x)*H[0, -1, 1 - 2*x] - 128*ln2*(1 + x)*H[0, 1, 1 - 2*x] + 
       64*(1 + x)*H[0, -1, -1, 1 - 2*x] - 64*(1 + x)*H[0, -1, 1, 1 - 2*x] + 64*(1 + x)*H[0, 1, -1, 1 - 2*x] - 64*(1 + x)*H[0, 1, 1, 1 - 2*x])) + 
   ((8*(-4393 + 6155*x))/27 - (80*(1 + x)*z2)/3)*H[0, 1, 1, x] + H[1, x]*((-616*(-1 + x))/81 + 4*(-181 + 185*x)*z2 + (584*(-1 + x)*z3)/3 - (16*(-53 + 56*x)*H[0, 1, x])/3 + 
     (64*(-1 + x)*H[0, 0, -1, x])/3 + (2888*(-1 + x)*H[0, 0, 1, x])/3 + (880*(-1 + x)*H[0, 1, 1, x])/3) + 
   H[0, x]^2*((4*(-3299 - 59261*x + 2948*x^2 + 58694*x^3 + 108*x^4))/(81*(-1 + x)*(1 + x)) + (4*(223 + 241*x)*z2)/9 + (16*(-41 + 3*x)*z3)/3 + 4*(-436 + 431*x)*H[1, x] + (370*(-1 + x)*H[1, x]^2)/3 + 
     (4*(135 + 173*x)*H[0, -1, x])/3 - (4*(887 + 247*x)*H[0, 1, x])/3 - (152*(-1 + x)*H[0, -1, -1, x])/3 - (32*(-15 + 17*x)*H[0, 0, -1, x])/3 - (16*(69 + 25*x)*H[0, 0, 1, x])/3 - 
     104*(1 + x)*H[0, 1, 1, x]) + H[-1, x]*(-16*(23 + 24*x)*z2 - 400*(1 + x)*z3 - 4*(41 + 42*x)*H[0, x]^2 - 84*(1 + x)*H[0, x]^3 + (1984*(1 + x)*H[0, -1, x])/3 + (16*(7 + 10*x)*H[0, 1, x])/3 + 
     H[0, x]*((-8*(1 + x)*(3 - 908*x + x^2))/(3*x) + (1048*(1 + x)*z2)/3 + (616*(1 + x)*H[0, -1, x])/3 - 448*(1 + x)*H[0, 1, x]) + (1120*(1 + x)*H[0, -1, -1, x])/3 - (16*(1 + x)*H[0, -1, 1, x])/3 - 
     (2168*(1 + x)*H[0, 0, -1, x])/3 + 920*(1 + x)*H[0, 0, 1, x] - (16*(1 + x)*H[0, 1, -1, x])/3 - (64*(1 + x)*H[0, 1, 1, x])/3) - 480*(-1 + x)*H[0, -1, -1, -1, 1 - 2*x] - 
   (1120*(1 + x)*H[0, -1, -1, -1, x])/3 + (-256*ln2*(1 + x) + 96*(-1 + 5*x))*H[0, -1, -1, 1, 1 - 2*x] + (16*(1 + x)*H[0, -1, -1, 1, x])/3 - (8*(169 + 157*x)*H[0, -1, 0, 1, x])/3 + 
   (-128*ln2*(1 + x) + 32*(7 + 5*x))*H[0, -1, 1, -1, 1 - 2*x] + (16*(1 + x)*H[0, -1, 1, -1, x])/3 + (-384*ln2*(1 + x) - 32*(19 + 5*x))*H[0, -1, 1, 1, 1 - 2*x] + (64*(1 + x)*H[0, -1, 1, 1, x])/3 + 
   (2168*(1 + x)*H[0, 0, -1, -1, x])/3 - 920*(1 + x)*H[0, 0, -1, 1, x] - 24*(-5 + 17*x)*H[0, 0, 0, -1, x] - (16*(2906 + 491*x)*H[0, 0, 0, 1, x])/9 - 920*(1 + x)*H[0, 0, 1, -1, x] - 
   (16*(47 + 851*x)*H[0, 0, 1, 1, x])/9 - 32*(-17 + 5*x)*H[0, 1, -1, -1, 1 - 2*x] + (16*(1 + x)*H[0, 1, -1, -1, x])/3 + (160*(-1 + x) - 256*ln2*(1 + x))*H[0, 1, -1, 1, 1 - 2*x] + 
   (64*(1 + x)*H[0, 1, -1, 1, x])/3 + (-128*ln2*(1 + x) + 96*(3 + 5*x))*H[0, 1, 1, -1, 1 - 2*x] + (64*(1 + x)*H[0, 1, 1, -1, x])/3 + (-384*ln2*(1 + x) - 96*(7 + 5*x))*H[0, 1, 1, 1, 1 - 2*x] + 
   H[1, 1 - 2*x]*(-1024*li4half*(1 + x) - (128*ln2^4*(1 + x))/3 + 256*ln2^2*(1 + x)*z2 + (976*(1 + x)*z2^2)/5 + (-896*ln2*(1 + x) - 112*(7 + 5*x))*z3 + 64*ln2*(7 + 5*x)*H[0, -1, 1 - 2*x] + 
     64*ln2*(7 + 5*x)*H[0, 1, 1 - 2*x] + (256*ln2*(1 + x) - 32*(7 + 5*x))*H[0, -1, -1, 1 - 2*x] + (256*ln2*(1 + x) + 32*(7 + 5*x))*H[0, -1, 1, 1 - 2*x] + 
     (256*ln2*(1 + x) - 32*(7 + 5*x))*H[0, 1, -1, 1 - 2*x] + (256*ln2*(1 + x) + 32*(7 + 5*x))*H[0, 1, 1, 1 - 2*x] - 192*(1 + x)*H[0, -1, -1, -1, 1 - 2*x] + 64*(1 + x)*H[0, -1, -1, 1, 1 - 2*x] - 
     64*(1 + x)*H[0, -1, 1, -1, 1 - 2*x] + 192*(1 + x)*H[0, -1, 1, 1, 1 - 2*x] - 192*(1 + x)*H[0, 1, -1, -1, 1 - 2*x] + 64*(1 + x)*H[0, 1, -1, 1, 1 - 2*x] - 64*(1 + x)*H[0, 1, 1, -1, 1 - 2*x] + 
     192*(1 + x)*H[0, 1, 1, 1, 1 - 2*x]) - (16*(-358 + 395*x)*H[0, 1, 1, 1, x])/9 + H[0, x]*(-32*B4*(1 + x) + 512*li4half*(1 + x) + (64*ln2^4*(1 + x))/3 - (8*(86449 + 433786*x))/243 + 
     (-128*ln2^2*(1 + x) - (4*(-3629 + 2707*x))/27)*z2 - (8*(-221 + 387*x)*z2^2)/15 - (16*(66 + 179*x)*z3)/3 - (928*(-1 + x)*H[1, x]^2)/3 - (320*(-1 + x)*H[1, x]^3)/9 - 
     (152*(-1 + x)*H[0, -1, x]^2)/3 + ((-8*(-4322 + 2473*x))/9 - (32*(1 + x)*z2)/3)*H[0, 1, x] + (392*(1 + x)*H[0, 1, x]^2)/3 + 
     H[1, x]*((8*(-1 + x)*(-2996 + 9*x))/9 + 32*(-1 + x)*z2 - (32*(-1 + x)*H[0, -1, x])/3 - (1912*(-1 + x)*H[0, 1, x])/3) + 
     H[0, -1, x]*((-184*(-15 + 14*x))/3 - (304*(-1 + x)*z2)/3 + (64*(1 + x)*H[0, 1, x])/3) - (8*(319 + 207*x)*H[0, -1, -1, x])/3 + (32*(41 + 43*x)*H[0, -1, 1, x])/3 - 
     (8*(87 + 59*x)*H[0, 0, -1, x])/3 + (56*(209 + 59*x)*H[0, 0, 1, x])/3 + (32*(41 + 43*x)*H[0, 1, -1, x])/3 + 320*(-2 + 3*x)*H[0, 1, 1, x] - (448*(-1 + x)*H[0, -1, -1, -1, x])/3 + 
     (64*(-9 + 7*x)*H[0, -1, 0, 1, x])/3 + 320*(-1 + x)*H[0, 0, -1, -1, x] - (128*(1 + x)*H[0, 0, -1, 1, x])/3 + (1168*(-1 + x)*H[0, 0, 0, -1, x])/3 + 496*(3 + x)*H[0, 0, 0, 1, x] - 
     (128*(1 + x)*H[0, 0, 1, -1, x])/3 - (16*(35 + 37*x)*H[0, 0, 1, 1, x])/3 + (256*(1 + x)*H[0, 1, 1, 1, x])/3) + 192*(1 + x)*H[0, -1, -1, -1, 1, 1 - 2*x] + (160*(-1 + x)*H[0, -1, -1, 0, 1, x])/3 + 
   128*(1 + x)*H[0, -1, -1, 1, -1, 1 - 2*x] - 192*(1 + x)*H[0, -1, -1, 1, 1, 1 - 2*x] - (896*(-1 + x)*H[0, -1, 0, -1, -1, x])/3 + 64*(1 + x)*H[0, -1, 1, -1, -1, 1 - 2*x] + 
   192*(1 + x)*H[0, -1, 1, 1, -1, 1 - 2*x] - 384*(1 + x)*H[0, -1, 1, 1, 1, 1 - 2*x] - (1792*(-1 + x)*H[0, 0, -1, -1, -1, x])/3 - 624*(-1 + x)*H[0, 0, -1, 0, -1, x] + 
   (32*(-33 + 41*x)*H[0, 0, -1, 0, 1, x])/3 - 1872*(-1 + x)*H[0, 0, 0, -1, -1, x] + 16*(-63 + 79*x)*H[0, 0, 0, -1, 1, x] - 128*(-3 + x)*H[0, 0, 0, 0, -1, x] - 
   (16*(411 + 197*x)*H[0, 0, 0, 0, 1, x])/3 + 16*(-63 + 79*x)*H[0, 0, 0, 1, -1, x] + (16*(341 + 347*x)*H[0, 0, 0, 1, 1, x])/3 + (16*(-63 + 79*x)*H[0, 0, 1, 0, -1, x])/3 + 
   (32*(68 + 67*x)*H[0, 0, 1, 0, 1, x])/3 - 160*(1 + x)*H[0, 0, 1, 1, 1, x] + 192*(1 + x)*H[0, 1, -1, -1, 1, 1 - 2*x] + 128*(1 + x)*H[0, 1, -1, 1, -1, 1 - 2*x] - 
   192*(1 + x)*H[0, 1, -1, 1, 1, 1 - 2*x] - (352*(1 + x)*H[0, 1, 0, 1, 1, x])/3 + 64*(1 + x)*H[0, 1, 1, -1, -1, 1 - 2*x] + 192*(1 + x)*H[0, 1, 1, 1, -1, 1 - 2*x] - 
   384*(1 + x)*H[0, 1, 1, 1, 1, 1 - 2*x] - (32*(1 + x)*H[0, 1, 1, 1, 1, x])/3) + CF^2*TF*(-9216*li4half - 384*ln2^4 - 160*B4*(-1 + x) - 4096*li5half*(1 + x) - 2048*li4half*ln2*(1 + x) - 
   (256*ln2^5*(1 + x))/5 + ((-1952*ln2*(1 + x))/5 - (8*(-595 + 897*x))/15)*z2^2 + (448*ln2*(-11 + 5*x) + (4*(-1995 + 1291*x))/3)*z3 + 
   z2*(2304*ln2^2 + (512*ln2^3*(1 + x))/3 - (2*(-303 - 3169*x + 24*x^2))/3 - (1616*(1 + x)*z3)/3) + (8*(-296 + 296*x + 1329*z5 + 1329*x*z5))/3 - (2*(-43 + 39*x)*H[0, x]^4)/9 + 
   (6*(1 + x)*H[0, x]^5)/5 - (116*(-1 + x)*H[1, x]^3)/9 - (10*(-1 + x)*H[1, x]^4)/9 - 128*ln2*(-11 + 23*x)*H[0, -1, 1 - 2*x] - 128*ln2*(-11 + 23*x)*H[0, 1, 1 - 2*x] + 
   (16*(-97 + 55*x)*H[0, 1, x]^2)/3 + H[1, x]^2*((4*(-1 + x)*(-451 + 6*x))/3 - (620*(-1 + x)*z2)/3 + 160*(-1 + x)*H[0, 1, x]) + 
   H[0, x]^3*((-2*(-253 + 15*x))/9 - (188*(1 + x)*z2)/9 + (400*(-1 + x)*H[1, x])/9 - (160*(1 + x)*H[0, 1, x])/9) + (-1280*ln2*(-1 + x) + 64*(-11 + 23*x))*H[0, -1, -1, 1 - 2*x] + 
   (1536*ln2 - 64*(-11 + 23*x))*H[0, -1, 1, 1 - 2*x] + ((-8*(-953 + 1425*x))/3 + (608*(1 + x)*z2)/3)*H[0, 0, 1, x] + (1536*ln2 + 64*(-11 + 23*x))*H[0, 1, -1, 1 - 2*x] + 
   (256*ln2*(7 + 5*x) - 64*(-11 + 23*x))*H[0, 1, 1, 1 - 2*x] + H[-1, 1, 1 - 2*x]*(448*(1 + x)*z3 - 256*ln2*(1 + x)*H[0, -1, 1 - 2*x] - 256*ln2*(1 + x)*H[0, 1, 1 - 2*x] + 
     128*(1 + x)*H[0, -1, -1, 1 - 2*x] - 128*(1 + x)*H[0, -1, 1, 1 - 2*x] + 128*(1 + x)*H[0, 1, -1, 1 - 2*x] - 128*(1 + x)*H[0, 1, 1, 1 - 2*x]) + 
   H[1, 1 - 2*x]^2*(-224*(1 + x)*z3 + 128*ln2*(1 + x)*H[0, -1, 1 - 2*x] + 128*ln2*(1 + x)*H[0, 1, 1 - 2*x] - 64*(1 + x)*H[0, -1, -1, 1 - 2*x] + 64*(1 + x)*H[0, -1, 1, 1 - 2*x] - 
     64*(1 + x)*H[0, 1, -1, 1 - 2*x] + 64*(1 + x)*H[0, 1, 1, 1 - 2*x]) + H[-1, 1 - 2*x]*(-1120*(-1 + x)*z3 + 640*ln2*(-1 + x)*H[0, -1, 1 - 2*x] + 640*ln2*(-1 + x)*H[0, 1, 1 - 2*x] - 
     320*(-1 + x)*H[0, -1, -1, 1 - 2*x] + 320*(-1 + x)*H[0, -1, 1, 1 - 2*x] - 320*(-1 + x)*H[0, 1, -1, 1 - 2*x] + 320*(-1 + x)*H[0, 1, 1, 1 - 2*x] + 
     H[1, 1 - 2*x]*(-448*(1 + x)*z3 + 256*ln2*(1 + x)*H[0, -1, 1 - 2*x] + 256*ln2*(1 + x)*H[0, 1, 1 - 2*x] - 128*(1 + x)*H[0, -1, -1, 1 - 2*x] + 128*(1 + x)*H[0, -1, 1, 1 - 2*x] - 
       128*(1 + x)*H[0, 1, -1, 1 - 2*x] + 128*(1 + x)*H[0, 1, 1, 1 - 2*x])) + ((-32*(-209 + 255*x))/3 + (496*(1 + x)*z2)/3)*H[0, 1, 1, x] + 
   H[1, x]*(1080*(-1 + x) - 4*(-225 + 241*x)*z2 - (400*(-1 + x)*z3)/3 + 32*(-21 + 23*x)*H[0, 1, x] - (4480*(-1 + x)*H[0, 0, 1, x])/3 - (3040*(-1 + x)*H[0, 1, 1, x])/3) + 
   H[0, 1, x]*((8*(133 - 1007*x + 12*x^2))/3 + 120*(3 + x)*z2 + (160*(1 + x)*z3)/3 + (1792*(1 + x)*H[0, 0, 1, x])/3 - 128*(1 + x)*H[0, 1, 1, x]) + 
   H[0, x]^2*((-2*(143 + 134*x - 297*x^2 + 4*x^3))/(-1 + x) + (20*(13 + 7*x)*z2)/3 - (248*(1 + x)*z3)/3 - 628*(-1 + x)*H[1, x] + (80*(-1 + x)*H[1, x]^2)/3 + (16*(104 + 61*x)*H[0, 1, x])/3 + 
     48*(1 + x)*H[0, 0, 1, x] - (64*(1 + x)*H[0, 1, 1, x])/3) + 960*(-1 + x)*H[0, -1, -1, -1, 1 - 2*x] + (512*ln2*(1 + x) - 192*(-1 + 5*x))*H[0, -1, -1, 1, 1 - 2*x] + 
   (256*ln2*(1 + x) - 64*(7 + 5*x))*H[0, -1, 1, -1, 1 - 2*x] + (768*ln2*(1 + x) + 64*(19 + 5*x))*H[0, -1, 1, 1, 1 - 2*x] + (32*(464 + 183*x)*H[0, 0, 0, 1, x])/3 + 
   (32*(-11 + 180*x)*H[0, 0, 1, 1, x])/3 + 64*(-17 + 5*x)*H[0, 1, -1, -1, 1 - 2*x] + (-320*(-1 + x) + 512*ln2*(1 + x))*H[0, 1, -1, 1, 1 - 2*x] + 
   (256*ln2*(1 + x) - 192*(3 + 5*x))*H[0, 1, 1, -1, 1 - 2*x] + (768*ln2*(1 + x) + 192*(7 + 5*x))*H[0, 1, 1, 1, 1 - 2*x] + 
   H[1, 1 - 2*x]*(2048*li4half*(1 + x) + (256*ln2^4*(1 + x))/3 - 512*ln2^2*(1 + x)*z2 - (1952*(1 + x)*z2^2)/5 + (1792*ln2*(1 + x) + 224*(7 + 5*x))*z3 - 128*ln2*(7 + 5*x)*H[0, -1, 1 - 2*x] - 
     128*ln2*(7 + 5*x)*H[0, 1, 1 - 2*x] + (-512*ln2*(1 + x) + 64*(7 + 5*x))*H[0, -1, -1, 1 - 2*x] + (-512*ln2*(1 + x) - 64*(7 + 5*x))*H[0, -1, 1, 1 - 2*x] + 
     (-512*ln2*(1 + x) + 64*(7 + 5*x))*H[0, 1, -1, 1 - 2*x] + (-512*ln2*(1 + x) - 64*(7 + 5*x))*H[0, 1, 1, 1 - 2*x] + 384*(1 + x)*H[0, -1, -1, -1, 1 - 2*x] - 128*(1 + x)*H[0, -1, -1, 1, 1 - 2*x] + 
     128*(1 + x)*H[0, -1, 1, -1, 1 - 2*x] - 384*(1 + x)*H[0, -1, 1, 1, 1 - 2*x] + 384*(1 + x)*H[0, 1, -1, -1, 1 - 2*x] - 128*(1 + x)*H[0, 1, -1, 1, 1 - 2*x] + 128*(1 + x)*H[0, 1, 1, -1, 1 - 2*x] - 
     384*(1 + x)*H[0, 1, 1, 1, 1 - 2*x]) + (16*(-369 + 377*x)*H[0, 1, 1, 1, x])/3 + H[0, x]*(64*B4*(1 + x) - 1024*li4half*(1 + x) - (128*ln2^4*(1 + x))/3 + (8*(151 + 50*x))/3 + 
     (256*ln2^2*(1 + x) - (2*(-471 + 709*x))/3)*z2 - (224*(1 + x)*z2^2)/15 + (16*(-112 + 97*x)*z3)/3 + 56*(-1 + x)*H[1, x]^2 + (80*(-1 + x)*H[1, x]^3)/9 + 
     ((16*(-392 + 493*x))/3 + (224*(1 + x)*z2)/3)*H[0, 1, x] - (448*(1 + x)*H[0, 1, x]^2)/3 + H[1, x]*((-8*(-1 + x)*(-319 + 6*x))/3 - (560*(-1 + x)*z2)/3 + (2240*(-1 + x)*H[0, 1, x])/3) - 
     (64*(127 + 67*x)*H[0, 0, 1, x])/3 - (32*(-134 + 131*x)*H[0, 1, 1, x])/3 - (640*(1 + x)*H[0, 0, 0, 1, x])/3 + (1792*(1 + x)*H[0, 0, 1, 1, x])/3 - (64*(1 + x)*H[0, 1, 1, 1, x])/3) - 
   384*(1 + x)*H[0, -1, -1, -1, 1, 1 - 2*x] - 256*(1 + x)*H[0, -1, -1, 1, -1, 1 - 2*x] + 384*(1 + x)*H[0, -1, -1, 1, 1, 1 - 2*x] - 128*(1 + x)*H[0, -1, 1, -1, -1, 1 - 2*x] - 
   384*(1 + x)*H[0, -1, 1, 1, -1, 1 - 2*x] + 768*(1 + x)*H[0, -1, 1, 1, 1, 1 - 2*x] + (2560*(1 + x)*H[0, 0, 0, 0, 1, x])/3 - 3392*(1 + x)*H[0, 0, 0, 1, 1, x] - (4288*(1 + x)*H[0, 0, 1, 0, 1, x])/3 + 
   832*(1 + x)*H[0, 0, 1, 1, 1, x] - 384*(1 + x)*H[0, 1, -1, -1, 1, 1 - 2*x] - 256*(1 + x)*H[0, 1, -1, 1, -1, 1 - 2*x] + 384*(1 + x)*H[0, 1, -1, 1, 1, 1 - 2*x] + 
   (1600*(1 + x)*H[0, 1, 0, 1, 1, x])/3 - 128*(1 + x)*H[0, 1, 1, -1, -1, 1 - 2*x] - 384*(1 + x)*H[0, 1, 1, 1, -1, 1 - 2*x] + 768*(1 + x)*H[0, 1, 1, 1, 1, 1 - 2*x] + 
   (32*(1 + x)*H[0, 1, 1, 1, 1, x])/3);



(* Renormalized 3-loop pure singlet OME in N space: *)

AQq3PSrenN = CF*nf*TF^2*((-32*L^3*(-1 + N)*(2 + N))/(9*N^2*(1 + N)^2) - (32*(2 + N)*(1 + 4*N + 7*N^2 + 6*N^3 - 7*N^4 + N^5))/(3*N^5*(1 + N)^5) - (16*(2 + N)*(6 + 10*N - 3*N^2 + 11*N^3)*z2)/(9*N^3*(1 + N)^3) + 
   (32*(-1 + N)*(2 + N)*z3)/(9*N^2*(1 + N)^2) + (16*(-1 + N)*(2 + N)*z2*S[1, N])/(3*N^2*(1 + N)^2) + 
   L^2*((32*(2 + N)*(3 + 4*N - 3*N^2 + 8*N^3))/(9*N^3*(1 + N)^3) - (32*(-1 + N)*(2 + N)*S[1, N])/(3*N^2*(1 + N)^2)) - (64*(2 + N)*(1 + 2*N + N^3)*S[2, N])/(3*N^3*(1 + N)^3) + 
   (64*(-1 + N)*(2 + N)*S[3, N])/(3*N^2*(1 + N)^2) + L*((-32*(2 + N)*(-18 - 42*N - 22*N^2 + 95*N^3 + 25*N^4 + 58*N^5))/(27*N^4*(1 + N)^4) + 
     (32*(2 + N)*(6 + 10*N - 3*N^2 + 11*N^3)*S[1, N])/(9*N^3*(1 + N)^3) + (16*(-1 + N)*(2 + N)*S[1, N]^2)/(3*N^2*(1 + N)^2) - (16*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2) - 
     (64*(-1 + N)*(2 + N)*S[1, 1, N])/(3*N^2*(1 + N)^2))) + CF*TF^2*((-128*L^3*(-1 + N)*(2 + N))/(9*N^2*(1 + N)^2) + 
   (32*(2 + N)*(-27 - 108*N - 189*N^2 - 260*N^3 - 82*N^4 - 66*N^5 + 244*N^6 + 164*N^7))/(81*N^5*(1 + N)^5) + (32*(-3 + N)*(2 + N)*(1 + 2*N)*z2)/(9*N^3*(1 + N)^2) + 
   (128*(-1 + N)*(2 + N)*z3)/(9*N^2*(1 + N)^2) + (16*(-1 + N)*(2 + N)*(2 + 5*N)*S[1, N]^2)/(9*N^2*(1 + N)^3) - (16*(-1 + N)*(2 + N)*S[1, N]^3)/(9*N^2*(1 + N)^2) + 
   L^2*((-32*(-3 + N)*(2 + N)*(1 + 2*N))/(9*N^3*(1 + N)^2) + (32*(-1 + N)*(2 + N)*S[1, N])/(3*N^2*(1 + N)^2)) - (16*(2 + N)*(12 + 26*N + 3*N^2 + 7*N^3)*S[2, N])/(9*N^3*(1 + N)^3) + 
   S[1, N]*((-32*(-1 + N)*(2 + N)*(22 + 41*N + 28*N^2))/(27*N^2*(1 + N)^4) - (32*(-1 + N)*(2 + N)*z2)/(3*N^2*(1 + N)^2) - (16*(-1 + N)*(2 + N)*S[2, N])/(3*N^2*(1 + N)^2)) + 
   (160*(-1 + N)*(2 + N)*S[3, N])/(9*N^2*(1 + N)^2) + L*((-64*(2 + N)*(-9 - 21*N - 22*N^2 + 38*N^3 + 19*N^4 + 43*N^5))/(27*N^4*(1 + N)^4) + 
     (64*(2 + N)*(3 + 4*N - 3*N^2 + 8*N^3)*S[1, N])/(9*N^3*(1 + N)^3) - (16*(-1 + N)*(2 + N)*S[1, N]^2)/(3*N^2*(1 + N)^2) - (80*(-1 + N)*(2 + N)*S[2, N])/(3*N^2*(1 + N)^2) - 
     (32*(-1 + N)*(2 + N)*S[1, 1, N])/(3*N^2*(1 + N)^2))) + CF^2*TF*((-4*(4 + 12*N - 13*N^2 - 107*N^3 - 259*N^4 - 207*N^5 + 101*N^6 + 272*N^7 + 213*N^8 + 104*N^9 + 24*N^10))/(N^6*(1 + N)^6) - 
   (2*(-1 + N)*(2 + N)*(-6 - 13*N + 28*N^2 + 64*N^3 + 35*N^4)*z2)/(N^4*(1 + N)^4) - (4*(-1 + N)*(2 + N)*(2 + 3*N + 3*N^2)*z3)/(3*N^3*(1 + N)^3) - (8*(-2 + 3*N + 3*N^2)*S[1, N]^3)/(3*N^3*(1 + N)^2) + 
   (2*(-1 + N)*(2 + N)*S[1, N]^4)/(3*N^2*(1 + N)^2) + L^3*((4*(-1 + N)*(2 + N)*(2 + 3*N + 3*N^2))/(3*N^3*(1 + N)^3) - (16*(-1 + N)*(2 + N)*S[1, N])/(3*N^2*(1 + N)^2)) + 
   ((-4*(8 + 20*N + 52*N^3 + 131*N^4 + 102*N^5 + 27*N^6))/(N^4*(1 + N)^4) - (8*(-1 + N)*(2 + N)*z2)/(N^2*(1 + N)^2))*S[2, N] + (2*(-1 + N)*(2 + N)*S[2, N]^2)/(N^2*(1 + N)^2) + 
   S[1, N]^2*((-4*(-36 - 22*N - 6*N^2 + N^3))/(N^3*(1 + N)^2) + (8*(-1 + N)*(2 + N)*z2)/(N^2*(1 + N)^2) + (4*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) + 
   L^2*((8*(-1 + N)*(2 + N)*(-2 - 3*N + N^3 + 2*N^4))/(N^4*(1 + N)^4) - (8*(-1 + N)^2*(2 + N)*(2 + 3*N)*S[1, N])/(N^3*(1 + N)^3) + (16*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) - 
   (8*(8 + 98*N + 123*N^2 + 48*N^3 + 3*N^4)*S[3, N])/(3*N^3*(1 + N)^3) - (12*(-1 + N)*(2 + N)*S[4, N])/(N^2*(1 + N)^2) - (8*(-1 + N)*(2 + N)*z2*S[1, 1, N])/(N^2*(1 + N)^2) + 
   (32*(2 + N)*S[2, 1, N])/(N^3*(1 + N)) + S[1, N]*((8*(12 + 20*N - 3*N^2 - 4*N^3 + 2*N^4))/(N^3*(1 + N)^3) + (4*(-1 + N)*(2 + N)*(-4 - 3*N + 3*N^2)*z2)/(N^3*(1 + N)^3) + 
     (16*(-1 + N)*(2 + N)*z3)/(3*N^2*(1 + N)^2) - (8*(-2 + 3*N + 3*N^2)*S[2, N])/(N^3*(1 + N)^2) + (16*(-1 + N)*(2 + N)*S[3, N])/(3*N^2*(1 + N)^2) + 
     (32*(-1 + N)*(2 + N)*S[2, 1, N])/(N^2*(1 + N)^2)) + (32*(-1 + N)*(2 + N)*S[3, 1, N])/(N^2*(1 + N)^2) + 
   L*((-4*(-36 - 128*N - 187*N^2 - 188*N^3 - 149*N^4 - 4*N^5 + 98*N^6 + 110*N^7 + 36*N^8))/(N^5*(1 + N)^5) + (96*(-1 + N)*(2 + N)*z3)/(N^2*(1 + N)^2) - 
     (8*(2 - N - 6*N^2 + 11*N^3 + 10*N^4)*S[1, N]^2)/(N^3*(1 + N)^3) - (8*(-1 + N)*(2 + N)*S[1, N]^3)/(3*N^2*(1 + N)^2) - (8*(-1 + N)*(-14 - 13*N + 18*N^2 + 13*N^3)*S[2, N])/(N^3*(1 + N)^3) + 
     S[1, N]*((8*(-24 - 92*N - 142*N^2 - 69*N^3 + 6*N^4 + 51*N^5 + 22*N^6))/(N^4*(1 + N)^4) - (8*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) - (16*(-1 + N)*(2 + N)*S[3, N])/(3*N^2*(1 + N)^2) + 
     (8*(4 + 4*N + N^2 + 22*N^3 + 17*N^4)*S[1, 1, N])/(N^3*(1 + N)^3) - (32*(-1 + N)*(2 + N)*S[1, 2, N])/(N^2*(1 + N)^2) + (32*(-1 + N)*(2 + N)*S[1, 1, 1, N])/(N^2*(1 + N)^2)) - 
   (64*(-1 + N)*(2 + N)*S[2, 1, 1, N])/(N^2*(1 + N)^2)) + CA*CF*TF*((16*(-6 - 13*N + 29*N^2 + 87*N^3 + 241*N^4 + 38*N^5 - 88*N^6 + 32*N^7 + 73*N^8 + 33*N^9 + 6*N^10))/(3*N^6*(1 + N)^6) + 
   (4*(-108 - 192*N + 475*N^2 + 159*N^3 + 211*N^4 + 447*N^5 + 160*N^6)*z2)/(9*N^4*(1 + N)^4) - (8*(-1 + N)*(2 + N)*(-12 + 11*N + 11*N^2)*z3)/(9*N^3*(1 + N)^3) - 
   (16*(-1 + N)*(2 + N)*S[-4, N])/(N^2*(1 + N)^2) + (8*(5 + 4*N + N^2)*S[1, N]^3)/(3*N^2*(1 + N)^3) - (2*(-1 + N)*(2 + N)*S[1, N]^4)/(3*N^2*(1 + N)^2) + 
   S[-3, N]*((-32*(-1 + N)*(2 + N))/(N^2*(1 + N)^3) - (32*(-1 + N)*(2 + N)*S[1, N])/(N^2*(1 + N)^2)) + 
   L^3*((8*(-1 + N)*(2 + N)*(-12 + 11*N + 11*N^2))/(9*N^3*(1 + N)^3) + (16*(-1 + N)*(2 + N)*S[1, N])/(3*N^2*(1 + N)^2)) + 
   ((4*(-48 - 104*N + 398*N^2 + 560*N^3 + 365*N^4 + 186*N^5 + 47*N^6))/(3*N^4*(1 + N)^4) - (16*(-1 + N)*(2 + N)*z2)/(N^2*(1 + N)^2))*S[2, N] - (2*(-1 + N)*(2 + N)*S[2, N]^2)/(N^2*(1 + N)^2) + 
   S[-2, N]*((32*(2 + N)*(3 + N^2))/(N^2*(1 + N)^4) - (24*(-1 + N)*(2 + N)*z2)/(N^2*(1 + N)^2) - (64*(-1 + N)*(2 + N)*S[1, N])/(N^2*(1 + N)^3) - (32*(-1 + N)*(2 + N)*S[1, N]^2)/(N^2*(1 + N)^2) - 
     (32*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) + S[1, N]^2*((4*(2 - 12*N - 5*N^2 + 2*N^3 + N^4))/(N^2*(1 + N)^4) - (8*(-1 + N)*(2 + N)*z2)/(N^2*(1 + N)^2) - 
     (20*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) + L^2*((-8*(-72 - 114*N + 253*N^2 - 27*N^3 + 97*N^4 + 321*N^5 + 118*N^6))/(9*N^4*(1 + N)^4) + (32*(-1 + N)*(2 + N)*S[-2, N])/(N^2*(1 + N)^2) + 
     (8*(-12 - 46*N - 11*N^2 + 22*N^3 + 11*N^4)*S[1, N])/(3*N^3*(1 + N)^3) + (16*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) - (16*(24 - 54*N - 39*N^2 + 18*N^3 + 11*N^4)*S[3, N])/(3*N^3*(1 + N)^3) - 
   (36*(-1 + N)*(2 + N)*S[4, N])/(N^2*(1 + N)^2) + (32*(-1 + N)*(2 + N)*S[-3, 1, N])/(N^2*(1 + N)^2) + (64*(-1 + N)*(2 + N)*S[-2, 1, N])/(N^2*(1 + N)^3) + 
   S[1, N]*((-8*(8 + 67*N + 64*N^2 + 29*N^3 + 10*N^4 + 2*N^5))/(N^2*(1 + N)^5) - (4*(-12 - 70*N - 23*N^2 + 22*N^3 + 11*N^4)*z2)/(3*N^3*(1 + N)^3) - (16*(-1 + N)*(2 + N)*z3)/(3*N^2*(1 + N)^2) - 
     (8*(-13 + 3*N^2)*S[2, N])/(N^2*(1 + N)^3) - (160*(-1 + N)*(2 + N)*S[3, N])/(3*N^2*(1 + N)^2) + (64*(-1 + N)*(2 + N)*S[-2, 1, N])/(N^2*(1 + N)^2)) + 
   (32*(-1 + N)*(2 + N)*S[-2, 2, N])/(N^2*(1 + N)^2) + (8*(-1 + N)*(2 + N)*z2*S[1, 1, N])/(N^2*(1 + N)^2) + (16*(-1 + N)*(2 + N)*S[3, 1, N])/(N^2*(1 + N)^2) - 
   (64*(-1 + N)*(2 + N)*S[-2, 1, 1, N])/(N^2*(1 + N)^2) + L*((8*(432 + 1062*N + 705*N^2 - 2512*N^3 + 3887*N^4 + 6113*N^5 + 4952*N^6 + 3473*N^7 + 968*N^8))/(27*N^5*(1 + N)^5) - 
     (96*(-1 + N)*(2 + N)*z3)/(N^2*(1 + N)^2) + (32*(-4 + 3*N + 3*N^2)*S[-3, N])/(N^2*(1 + N)^2) + (8*(-5 - 4*N + 13*N^2 + 10*N^3)*S[1, N]^2)/(N^2*(1 + N)^3) + 
     (8*(-1 + N)*(2 + N)*S[1, N]^3)/(3*N^2*(1 + N)^2) + S[-2, N]*((-16*(-2 + N)*(-1 - 10*N - 2*N^2 + N^3))/(N^3*(1 + N)^3) + (32*(-1 + N)*(2 + N)*S[1, N])/(N^2*(1 + N)^2)) + 
     (8*(48 - 125*N - 100*N^2 + 71*N^3 + 52*N^4)*S[2, N])/(3*N^3*(1 + N)^3) + S[1, N]*((-8*(18 + 321*N + 547*N^2 + 240*N^3 + 355*N^4 + 474*N^5 + 169*N^6))/(9*N^4*(1 + N)^4) + 
       (24*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) + (8*(-58 + 23*N + 23*N^2)*S[3, N])/(3*N^2*(1 + N)^2) - (32*(-2 + 3*N + 3*N^2)*S[-2, 1, N])/(N^2*(1 + N)^2) + 
     (32*(-1 + N)*(2 + N)*S[1, -2, N])/(N^2*(1 + N)^2) - (8*(12 - 2*N - 13*N^2 + 62*N^3 + 49*N^4)*S[1, 1, N])/(3*N^3*(1 + N)^3) + (32*(-1 + N)*(2 + N)*S[1, 2, N])/(N^2*(1 + N)^2) - 
     (32*(-1 + N)*(2 + N)*S[1, 1, 1, N])/(N^2*(1 + N)^2)) + (16*(-1 + N)*(2 + N)*S[2, 1, 1, N])/(N^2*(1 + N)^2)) + aQq3PSN;



(* Renormalized 3-loop pure singlet OME in x space: *)

AQq3PSrenx = CF*nf*TF^2*((-32*(-17 + 41*x)*z3)/9 - 16*(1 + 5*x)*H[0, x]^2 + (16*(-1 + 3*x)*H[0, x]^3)/9 - (32*L^3*(5*(1 - x) + 2*(1 + x)*H[0, x]))/9 + 
   (32*L^2*(((7 + x)*H[0, x])/3 + (1 - x)*(1/3 - 5*H[1, x]) + (1 + x)*(2*z2 + H[0, x]^2 - 2*H[0, 1, x])))/3 + (64*H[0, x]*(-3 + 7*x + ((-5 + 4*x)*z2)/6 + (1 - 3*x)*H[0, 1, x]))/3 + 
   (32*(1 + x)*(-z2^2 - H[0, x]^4/12 + z2*H[0, 1, x] + H[0, x]^2*(-z2 + 2*H[0, 1, x]) + H[0, x]*((26*z3)/3 - 4*H[0, 0, 1, x])))/3 + (128*(-1 + 3*x)*H[0, 0, 1, x])/3 + 
   (32*(1 - x)*(8 + z2/3 + ((5*z2)/2 - 2*H[0, x] + 5*H[0, x]^2)*H[1, x] + 2*H[0, 1, x] - 10*H[0, x]*H[0, 1, x] + 10*H[0, 0, 1, x]))/3 + 
   (32*L*((2*(-5 + 4*x)*z2)/3 - (2*(19 + 55*x)*H[0, x])/9 - ((7 + x)*H[0, x]^2)/3 + (1 - x)*(-212/9 + (-2/3 + 10*H[0, x])*H[1, x] - (5*H[1, x]^2)/2 - 10*H[0, 1, x]) - (2*(-5 + 4*x)*H[0, 1, x])/3 + 
      (1 + x)*(6*z3 - (2*H[0, x]^3)/3 + H[0, x]*(-4*z2 + 4*H[0, 1, x]) - 4*H[0, 0, 1, x] - 2*H[0, 1, 1, x])))/3) + 
 CF*TF^2*((160*(13 + 7*x)*z2)/27 - (64*(-14 + 33*x)*z3)/9 - 16*(1 + 5*x)*H[0, x]^2 + (16*(-1 + 3*x)*H[0, x]^3)/9 - (256*L^3*((5*(1 - x))/2 + (1 + x)*H[0, x]))/9 - (128*(11 + 14*x)*H[0, 1, x])/27 + 
   (32*H[0, x]*((2*(17 + 353*x))/9 + (1 + 19*x)*z2 - 6*(-1 + 3*x)*H[0, 1, x]))/9 + (32*L^2*(-((1 + 19*x)*H[0, x])/3 + (1 - x)*(-7/3 + 5*H[1, x]) + 2*(1 + x)*(-z2 + H[0, x]^2/2 + H[0, 1, x])))/3 + 
   (128*(-1 + 3*x)*H[0, 0, 1, x])/3 + (32*(1 - x)*(556/27 + (-116/9 - 5*z2 - 2*H[0, x] + 5*H[0, x]^2)*H[1, x] + (2*H[1, x]^2)/3 - (5*H[1, x]^3)/6 + 2*H[0, 1, x] - 10*H[0, x]*H[0, 1, x] + 
      10*H[0, 0, 1, x]))/3 + (32*L*((-2*(41 + 83*x)*H[0, x])/9 + (1 - x)*(-328/9 + (2/3 + 10*H[0, x])*H[1, x] - 5*H[1, x]^2 - 10*H[0, 1, x]) - ((7 + x)*(2*z2 + H[0, x]^2 - 2*H[0, 1, x]))/3 + 
      (1 + x)*(8*z3 - (2*H[0, x]^3)/3 + 4*H[0, x]*(-z2 + H[0, 1, x]) - 4*H[0, 0, 1, x] - 4*H[0, 1, 1, x])))/3 + (64*(2 + 5*x)*H[0, 1, 1, x])/9 + 
   (32*(1 + x)*((14*z2^2)/5 - H[0, x]^4/12 - 2*z2*H[0, 1, x] + H[0, x]^2*(-z2 + 2*H[0, 1, x]) + 4*H[0, x]*((8*z3)/3 - H[0, 0, 1, x]) - 2*H[0, 1, 1, 1, x]))/3) + 
 CA*CF*TF*((8*(1402 + 229*x)*z2^2)/15 + (8*(851 + 2014*x)*z3)/9 + z2*((4*(-133 + 1735*x))/9 + (8*(43 + 37*x)*z3)/3) - 80*(-7 + 3*x)*z5 - (4*(-38 + 39*x)*H[0, x]^3)/9 + (2*(23 + 26*x)*H[0, x]^4)/9 - 
   64*z2*H[0, -1, x] + 64*H[0, -1, x]^2 + 8*(8 - 13*x - ((17 + 20*x)*z2)/3)*H[0, 1, x] + 
   (32*L^3*(((53 + 38*x)*H[0, x])/6 + ((2 - x)*H[0, x]^2)/2 + (1 - x)*(223/12 + (5*H[1, x])/2) + (1 + x)*(-z2 + H[0, 1, x])))/3 + 64*(-6 + x)*H[0, 0, -1, x] - (64*(41 + 78*x)*H[0, 0, 1, x])/3 + 
   32*H[0, x]^2*((-16 + 217*x)/8 + ((20 + 41*x)*z2)/12 + ((-14 + 13*x)*z3)/6 + H[0, -1, x] + ((-109 - 79*x)*H[0, 1, x])/12 + (-2 + x)*H[0, 0, 1, x]) + 
   32*L^2*(((-35 - 17*x)*z2)/6 + 2*(-2 + x)*z3 + ((-11 + 703*x)*H[0, x])/36 + ((-29 - 50*x)*H[0, x]^2)/12 + ((5 + 17*x)*H[0, 1, x])/6 + 
     (1 - x)*(739/36 - H[0, x]^3/3 + (55*H[1, x])/12 - H[0, x]*(z2 + (5*H[1, x])/2 + 2*H[0, -1, x]) + (5*H[0, 1, x])/2 + 4*H[0, 0, -1, x]) + 
     (1 + x)*(5*H[0, -1, x] + H[0, x]*(-5*H[-1, x] - H[0, 1, x]) + H[0, 0, 1, x])) + 8*(-2 + 3*x)*H[0, 1, 1, x] + 192*H[0, 0, 0, -1, x] - 48*(29 + 3*x)*H[0, 0, 0, 1, x] + 
   (32*H[0, x]*((-600 - 1993*x)/4 + ((269 - 1009*x)*z2)/24 - (3*(-38 + 5*x)*z2^2)/10 + ((-221 - 431*x)*z3)/6 - 3*(-6 + x)*H[0, -1, x] + (41 + 75*x)*H[0, 1, x] - 12*H[0, -1, -1, x] - 
      12*H[0, 0, -1, x] + 2*(49 + 22*x)*H[0, 0, 1, x] + 6*H[0, 1, 1, x] - 18*(-2 + x)*H[0, 0, 0, 1, x]))/3 - 16*(8 + 3*x)*H[0, 0, 1, 1, x] + 
   32*L*(((-361 + 179*x)*z2)/36 + ((-209 - 87*x)*z2^2)/20 + ((-137 + 4*x)*z3)/2 + ((625 - 1316*x)*H[0, x]^2)/72 + ((61 + 100*x)*H[0, x]^3)/36 + ((4 - 5*x)*H[0, x]^4)/24 + 
     ((-557 - 179*x)*H[0, 1, x])/36 + (13 - 19*x)*H[0, 0, -1, x] + ((425 + 299*x)*H[0, 0, 1, x])/12 + H[0, x]*((5227 + 16603*x)/108 + ((5 + 29*x)*z2)/12 + (-16 - 9*x)*z3 + 
       ((-13 + 19*x)*H[0, -1, x])/2 + ((-127 - 82*x)*H[0, 1, x])/6 + (1 - 5*x)*H[0, 0, -1, x] + 2*(-2 + x)*H[0, 0, 1, x]) + ((-2 + 7*x)*H[0, 1, 1, x])/3 + 3*(-1 + 5*x)*H[0, 0, 0, -1, x] + 
     (1 - x)*(5023/27 + H[1, x]^2/24 - (5*H[1, x]^3)/12 + 2*z2*H[0, -1, x] - 2*H[0, -1, x]^2 + H[0, x]^2*(z2/4 + (33*H[1, x])/8 + H[0, -1, x]) + (265*H[0, 1, x])/6 + 
       H[1, x]*(-451/18 - (5*z2)/2 + 5*H[0, 1, x]) + H[0, x]*((-265*H[1, x])/6 - (15*H[1, x]^2)/4 - (33*H[0, 1, x])/4 + 4*H[0, -1, -1, x] - 4*H[0, 0, -1, x]) + (33*H[0, 0, 1, x])/4 - 
       (5*H[0, 1, 1, x])/2 + 6*H[0, 0, 0, -1, x]) - 6*(-2 + x)*H[0, 0, 0, 1, x] + (1 + x)*(5*H[-1, x]^2*H[0, x] + (51*H[0, -1, x])/2 - z2*H[0, 1, x] + (7*H[0, x]^2*H[0, 1, x])/4 + H[0, 1, x]^2 + 
       H[-1, x]*(3*z2 - (51*H[0, x])/2 + 3*H[0, x]^2 - 10*H[0, -1, x] + 2*H[0, 1, x]) + 10*H[0, -1, -1, x] - 2*H[0, -1, 1, x] + 6*H[0, 0, -1, x] - 2*H[0, 1, -1, x] + 
       H[0, x]*(-6*H[0, -1, x] - 7*H[0, 0, 1, x] - 3*H[0, 1, 1, x]) + 11*H[0, 0, 0, 1, x] + H[0, 0, 1, 1, x] - H[0, 1, 1, 1, x])) - 16*(5 + x)*H[0, 1, 1, 1, x] + 384*(-2 + x)*H[0, 0, 0, 0, 1, x] + 
   32*(1 - x)*(-1331/6 + H[0, x]^5/120 + (-5/2 - (5*z2)/8)*H[1, x]^2 - (11*H[1, x]^3)/12 - (5*H[1, x]^4)/48 + H[0, x]^3*(z2/4 - H[0, -1, x]/6) + (-263/6 - (5*z2)/4)*H[0, 1, x] + (5*H[0, 1, x]^2)/2 + 
     2*z2*H[0, -1, -1, x] - 3*z2*H[0, 0, -1, x] + H[0, x]^2*((-107*H[1, x])/6 - (5*H[1, x]^2)/8 - H[0, -1, -1, x] + H[0, 0, -1, x]) - (107*H[0, 0, 1, x])/3 + 
     H[0, -1, x]*(-3*z3 - 4*H[0, -1, -1, x] - 2*H[0, 0, -1, x] + 4*H[0, 0, 1, x]) + H[1, x]*(-27/4 - (115*z2)/24 + (25*z3)/6 - (25*H[0, 0, 1, x])/2 - (5*H[0, 1, 1, x])/2) - 7*H[0, 1, 1, x] + 
     H[0, x]*((7*H[1, x]^2)/2 + (5*H[1, x]^3)/6 + (3*z2*H[0, -1, x])/2 + H[0, -1, x]^2 + (107*H[0, 1, x])/3 + H[1, x]*(263/6 + (5*z2)/4 + (15*H[0, 1, x])/2) - (25*H[0, 1, 1, x])/2 + 
       4*H[0, -1, -1, -1, x] - 2*H[0, -1, 0, 1, x] - 3*H[0, 0, 0, -1, x] - 2*H[0, 0, 0, 1, x]) + (25*H[0, 0, 1, 1, x])/2 + (5*H[0, 1, 1, 1, x])/2 + 8*H[0, -1, 0, -1, -1, x] + 
     16*H[0, 0, -1, -1, -1, x] + 2*H[0, 0, -1, 0, -1, x] - 4*H[0, 0, -1, 0, 1, x] + 6*H[0, 0, 0, -1, -1, x] - 12*H[0, 0, 0, -1, 1, x] + 4*H[0, 0, 0, 0, -1, x] + 8*H[0, 0, 0, 0, 1, x] - 
     12*H[0, 0, 0, 1, -1, x] - 4*H[0, 0, 1, 0, -1, x]) + 32*(1 + x)*((5*H[-1, x]^3*H[0, x])/3 + H[-1, x]^2*((5*z2)/2 - 7*H[0, x] - (5*H[0, x]^2)/4 - 5*H[0, -1, x]) + (-21 - (15*z2)/4)*H[0, -1, x] - 
     14*H[0, -1, -1, x] + 7*H[0, 0, -1, x] + H[0, 1, x]*((5*z3)/3 - 5*H[0, 0, 1, x]) - (z2*H[0, 0, 1, x])/2 + 
     H[-1, x]*(-7*z2 - (15*z3)/2 + (7*H[0, x]^2)/2 - (5*H[0, x]^3)/12 + 14*H[0, -1, x] + H[0, x]*(21 + (15*z2)/4 + 5*H[0, -1, x] - 5*H[0, 1, x]) + 10*H[0, -1, -1, x] - 5*H[0, 0, -1, x] + 
       10*H[0, 0, 1, x]) + H[0, x]^2*((5*H[0, -1, x])/4 - H[0, 1, 1, x]/2) - (z2*H[0, 1, 1, x])/2 - 10*H[0, -1, -1, -1, x] - 5*H[0, -1, 0, 1, x] + 5*H[0, 0, -1, -1, x] - 10*H[0, 0, -1, 1, x] + 
     (5*H[0, 0, 0, -1, x])/2 - 10*H[0, 0, 1, -1, x] + H[0, x]*(-7*H[0, -1, x] + (z2*H[0, 1, x])/2 + (3*H[0, 1, x]^2)/2 - 5*H[0, -1, -1, x] + 5*H[0, -1, 1, x] - (5*H[0, 0, -1, x])/2 + 
       5*H[0, 1, -1, x] - 4*H[0, 0, 1, 1, x] + 2*H[0, 1, 1, 1, x]) + 27*H[0, 0, 0, 1, 1, x] + 9*H[0, 0, 1, 0, 1, x] - 4*H[0, 0, 1, 1, 1, x] - H[0, 1, 0, 1, 1, x] - H[0, 1, 1, 1, 1, x])) + 
 CF^2*TF*(2*(-271 + 523*x)*z2 + (8*(-163 + 23*x)*z2^2)/5 + (4*(-59 + 305*x)*z3)/3 - (2*(1 + 83*x)*H[0, x]^3)/3 - (2*(-3 + x)*H[0, x]^4)/3 + 
   (32*L^3*(((-2 + 3*x)*H[0, x])/2 + (1 - x)*(-13/8 - (5*H[1, x])/2) + (1 + x)*(z2 - H[0, x]^2/4 - H[0, 1, x])))/3 + 8*(16 - 79*x - (-15 + 23*x)*z2)*H[0, 1, x] + 16*(-1 + 5*x)*H[0, 1, x]^2 + 
   2*H[0, x]^2*(1 + 27*x - 2*(-7 + 3*x)*z2 + 8*(5 + 4*x)*H[0, 1, x]) - 16*(19 + 28*x)*H[0, 0, 1, x] + 
   8*H[0, x]*(-29 - 134*x - ((107 + 279*x)*z2)/4 + (2*(-16 + 3*x)*z3)/3 + (25 + 43*x)*H[0, 1, x] - 28*(1 + x)*H[0, 0, 1, x]) + 
   32*L^2*(3*z2 + ((-19 + 7*x)*H[0, x])/4 + ((-3 + 2*x)*H[0, x]^2)/2 - 3*H[0, 1, x] + (5*(1 - x)*(-5/2 - (3*H[1, x])/2 - H[0, x]*H[1, x] + H[0, 1, x]))/2 + 
     (1 + x)*(-z3 - H[0, x]^3/6 + H[0, x]*(z2 - H[0, 1, x]) + H[0, 0, 1, x])) + 8*(50 + 3*x)*H[0, 1, 1, x] + 96*(2 + 3*x)*H[0, 0, 0, 1, x] - 32*(-11 + 9*x)*H[0, 0, 1, 1, x] + 
   32*(1 - x)*(-83/2 + (3*H[1, x]^3)/4 + (5*H[1, x]^4)/48 + H[1, x]^2*(35/4 + (25*z2)/8 - (5*H[0, 1, x])/2) + (-81/4 - (5*z2)/2)*H[0, 1, x] - (5*H[0, x]^2*H[0, 1, x])/4 - (5*H[0, 1, x]^2)/2 + 
     (35*H[0, 0, 1, x])/4 + 2*H[0, 1, 1, x] + H[0, x]*((-35*H[0, 1, x])/4 + (5*H[0, 0, 1, x])/2 + 10*H[0, 1, 1, x]) + 
     H[1, x]*(9/4 + (37*z2)/8 - (55*z3)/6 + (35*H[0, x]^2)/8 + (5*H[0, x]^3)/12 + H[0, x]*(81/4 + (5*z2)/2 - 5*H[0, 1, x]) - H[0, 1, x] + 10*H[0, 0, 1, x] + 10*H[0, 1, 1, x]) - 
     (5*H[0, 0, 0, 1, x])/2 - 10*H[0, 0, 1, 1, x] - 15*H[0, 1, 1, 1, x]) - 16*(-7 + 3*x)*H[0, 1, 1, 1, x] + 
   32*L*(((67 - 27*x)*z3)/2 + ((87 - 17*x)*H[0, x]^2)/16 + (7*(1 + 2*x)*(-z2 + H[0, 1, x]))/2 + H[0, x]*((87 - 115*x)/8 + (-1 + 6*x)*z2 - 3*(-3 + x)*H[0, 1, x]) - 17*H[0, 0, 1, x] + 
     (1 - x)*(27/4 + (13*H[0, x]^3)/12 - (5*H[1, x]^2)/8 + (5*H[1, x]^3)/12 + H[0, x]*((47*H[1, x])/4 + (5*H[1, x]^2)/2) + H[1, x]*(59/4 - 5*H[0, 1, x]) - (47*H[0, 1, x])/4 + 5*H[0, 1, 1, x]) + 
     (1 + x)*((9*z2^2)/5 - 3*z2*H[0, x]^2 + (3*H[0, x]^4)/16 - H[0, 1, x]^2 - (3*H[0, 1, 1, x])/2 + H[0, x]*(6*z3 + 3*H[0, 0, 1, x] + 2*H[0, 1, 1, x]) - 3*H[0, 0, 0, 1, x] + H[0, 1, 1, 1, x])) + 
   32*(1 + x)*((-5*z2*z3)/6 + 5*z5 + H[0, x]^5/240 + H[0, x]^3*(z2/8 + H[0, 1, x]/6) + H[0, x]^2*((-11*z3)/12 - (3*H[0, 0, 1, x])/2) + z2*H[0, 0, 1, x] + 
     H[0, 1, x]*((-11*z3)/3 + 4*H[0, 0, 1, x] - 2*H[0, 1, 1, x]) + (5*z2*H[0, 1, 1, x])/2 + H[0, x]*((-14*z2^2)/5 + z2*H[0, 1, x] - H[0, 1, x]^2 + 5*H[0, 0, 0, 1, x] + 4*H[0, 0, 1, 1, x]) - 
     6*H[0, 0, 0, 0, 1, x] - 24*H[0, 0, 0, 1, 1, x] - 10*H[0, 0, 1, 0, 1, x] + 13*H[0, 0, 1, 1, 1, x] + 6*H[0, 1, 0, 1, 1, x] + H[0, 1, 1, 1, 1, x])) + aQq3PSx;







